Weak lensing and spectroscopic analysis of the nearby dissociative merging galaxy cluster Abell 3376

The galaxy cluster Abell~3376 is a nearby (z=0.046) dissociative merging cluster surrounded by two prominent radio relics and showing an X-ray comet-like morphology. The merger system is comprised of the subclusters A3376W & A3376E. Based on new deep multi-wavelength large-field images and published redshifts, we bring new insights about the history of this merger. Despite the difficulty of applying the weak lensing technique at such low redshift, we successfully recovered the mass distribution in the cluster field. Moreover, with the application of a two-body model, we have addressed the dynamics of these merging system. We have found the individual masses of M_{200}^{W}=3.0_{-1.7}^{+1.3}x10^{14} M_{\odot} and M_{200}^{E}=0.9_{-0.8}^{+0.5}x10^{14} M_{\odot}. The cometary shaped X-ray distribution shows only one peak spatially coincident with both Eastern BCG and the A3376E mass peak whereas the gas content of A3376W seems to be stripped out. Our data allowed us to confirm the existence of a third subcluster located at the North, 1147+-62 kpc apart from the neighbour subcluster A3376E and having a mass M_{200}^{N}=1.4_{-1.0}^{+0.7}x10^{14} M_{\odot}. From our dynamical analysis, we found the merging is taking place very close to the plane of the sky, with the merger axis just 10 deg +-11 deg from it. The application of a two-body analysis code showed that the merging cluster is seen 0.9_{-0.3}^{+0.2} Gyr after the pericentric passage and it is currently going to the point of maximum separation between the subclusters.

==> artigo.sh <==
latex A3376_paper.tex
bibtex A3376_paper.aux 
bibtex A3376_paper.aux 
latex A3376_paper.tex 
latex A3376_paper.tex 
dvipdf A3376_paper.dvi 
#rm A3376_paper.aux A3376_paper.dvi  A3376_paper.log 

